A Relational Intervention Approach for Unsupervised Dynamics Generalization in Model-Based Reinforcement Learning

The generalization of model-based reinforcement learning (MBRL) methods to environments with unseen transition dynamics is an important yet challenging problem. Existing methods try to extract environment-specified information $Z$ from past transition segments to make the dynamics prediction model generalizable to different dynamics. However, because environments are not labelled, the extracted information inevitably contains redundant information unrelated to the dynamics in transition segments and thus fails to maintain a crucial property of $Z$: $Z$ should be similar in the same environment and dissimilar in different ones. As a result, the learned dynamics prediction function will deviate from the true one, which undermines the generalization ability. To tackle this problem, we introduce an interventional prediction module to estimate the probability of two estimated $\hat{z}_i, \hat{z}_j$ belonging to the same environment. Furthermore, by utilizing the $Z$'s invariance within a single environment, a relational head is proposed to enforce the similarity between $\hat{{Z}}$ from the same environment. As a result, the redundant information will be reduced in $\hat{Z}$. We empirically show that $\hat{{Z}}$ estimated by our method enjoy less redundant information than previous methods, and such $\hat{{Z}}$ can significantly reduce dynamics prediction errors and improve the performance of model-based RL methods on zero-shot new environments with unseen dynamics. The codes of this method are available at \url{https://github.com/CR-Gjx/RIA}.

==> pdfcrop.sh <==
for FILE in ./*.pdf; do
	base="${FILE%.*}"
	outfile="./figures/${base}.pdf"
  	pdfcrop "${FILE}" "${outfile}"
done


==> untitled.py <==
class SCC_Loss(torch.nn.Module):
    def __init__(self):
        super(SCC_Loss, self).__init__()

    def forward(self, fakeI, realI):
        def batch_ERSMI(I1, I2):
            batch_size = I1.shape[0]
            img_size = I1.shape[1] * I1.shape[2] * I1.shape[3]

            def kernel_F(y, mu_list, sigma):
                tmp_mu = mu_list.view(-1, 1).repeat(1, img_size).repeat(batch_size,1,1).cuda()  # [81, 784]
                tmp_y = y.view(batch_size,1, -1).repeat(1,81, 1)
                tmp_y = tmp_mu - tmp_y
                mat_L = torch.exp(tmp_y.pow(2) / (2 * sigma ** 2))
                return mat_L

            mu = torch.Tensor([-1.0, -0.75, -0.5, -0.25, 0, 0.25, 0.5, 0.75, 1.0]).cuda()

            x_mu_list = mu.repeat(9).view(-1, 81)
            y_mu_list = mu.unsqueeze(0).t().repeat(1, 9).view(-1, 81)

            mat_K = kernel_F(I1, x_mu_list, 1)
            mat_L = kernel_F(I2, y_mu_list, 1)

            H1 = ((mat_K.matmul(mat_K.transpose(1,2))).mul(mat_L.matmul(mat_L.transpose(1,2))) / (img_size ** 2)).cuda()
            # h1 = (mat_K.mul(mat_L)).mm(torch.ones(img_size, 1)) / img_size

            H2 = ((mat_K.mul(mat_L)).matmul((mat_K.mul(mat_L)).transpose(1,2)) / img_size).cuda()
            h2 = ((mat_K.sum(2).view(batch_size,-1, 1)).mul(mat_L.sum(2).view(batch_size,-1, 1)) / (img_size ** 2)).cuda()
        
            H2 = 0.5 * H1 + 0.5 * H2
            tmp = H2 + 0.05 * torch.eye(len(H2[0])).cuda()
            alpha = (tmp.inverse())

            alpha = alpha.matmul(h2)
            ersmi = (2 * (alpha.transpose(1,2)).matmul(h2) - ((alpha.transpose(1,2)).matmul(H2)).matmul(alpha) - 1).squeeze()
            ersmi = -ersmi.mean()
            return ersmi

        batch_loss = batch_ERSMI(fakeI,realI)
        return batch_loss

